Partial Stabilizer Learning under Fixed Commuting Constraints and the Absence of a Copy-Rate Discount

We consider an unknown pure stabilizer state of \(n\) qudits with a fixed prime local dimension \(p\), together with prescribed commuting Pauli observables. Rather than learning the whole state, the learner must recover only complementary stabilizers that commute with the prescribed observables, together with their eigenvalues. Once the prescribed measurement is performed, this information and the observed outcome determine the corresponding conditional stabilizer state. We compare the number \(k\) of copies available to the learner with the number \(n\) of qudits and refer to their ratio \(k/n\) as the copy rate. Suppose that the dimension \(m\) of the requested complementary stabilizer subspace satisfies \(m=\beta n+o(n)\) for a fixed \(0<\beta\leq1\). If the copy rate converges to a value below one, the optimal exact recovery probabilities and verification scores converge to zero, both in the worst case and under the uniform prior. Conversely, if the number \(k\) of copies minus the number \(n\) of qudits tends to positive infinity, the entire stabilizer state can be identified with probability tending to one, and the requested complementary information can then be extracted. Thus, restricting the learning target to the stabilizer information needed after the prescribed measurement yields no copy-rate discount.

==> anc/Stab-ID-v5-Correspondence-certificate.txt <==
DIRECT MATHEMATICAL CORRESPONDENCE REVIEW — CURRENT CMP MANUSCRIPT
Paper: Partial Stabilizer Learning under Fixed Commuting Constraints and
       the Absence of a Copy-Rate Discount
Date: 2026-10-26
Submission target: main-stabilizer-v5.tex, exact original bytes

SOLE MANUSCRIPT UNDER REVIEW
  manuscript/main-stabilizer-v5.tex
  SHA-256: 9ab14fb0f39bfbf830560ad340001e58e977bec6d58cf9597623c8dcb3de89e9
  File length: 540074 bytes
  Main theorem label: thm:fixed-W-no-discount
  Main theorem block SHA-256: 8561cd5e79fbe679ef55a7adb679384e5add7688744b01eca3b3b96a2bf016c9

FORMAL ENDPOINT AND PINNED SOURCE
  StabilizerLearning.fixedW_noCopyRateDiscount
    : StabilizerLearning.FixedWNoCopyRateDiscount
  Pinned verified commit: ee45906fca1b15095d3d46a255fea53b0ec13b99
  Lean reference files reproduced byte-for-byte in lean/ directory.
  Exact independent statement: lean/IndependentAcceptance.lean

FINDING
  The verified Lean endpoint matches the current manuscript's ORIGINAL
  FIXED-W MAIN THEOREM, within the explicit scope listed below. No
  contradictory parameter restriction, success criterion, optimization
  order or asymptotic conclusion was identified. This is a human-level
  mathematical/source review, not an additional Lean kernel proof of
  natural-language semantics.

DIRECT CORRESPONDENCE OF THE MAIN THEOREM
  A. Task: For every prime p, a public isotropic subspace W of dimension
     n-m, actual pure stabilizer states, unrestricted valid partial
     reports, and collective POVMs on k copies. The verifier uses an
     independent test copy. Task.lean defines all four actual optima.
  B. Parameters: 0 < beta <= 1; 0 <= m_n <= n; m_n/n -> beta;
     converse k_n/n -> alpha with 0 <= alpha < 1; arbitrary legal W_n.
  C. Piecewise converse exponent (both cases, boundary included):
       J(alpha,beta) = beta*(1-alpha-beta/2), alpha <= 1-beta;
                     = (1-alpha)^2/2, otherwise.
     Lean uses FixedConstraints.converseExponent with this expression.
  D. Exact success: The worst-case and uniform-average optima have
     common e_n=o(n^2), with the average-specific C*p^(-m_n) term.
     The Lean output permits C>=0; manuscript C_p>0 follows by
     replacing C by max(1,C). The e_n and C do not depend on W_n.
  E. Zero limits: All four original fixed-W optima converge to zero
     uniformly in legal W, with the quantifier order
       for all epsilon>0, exists N, for all n>=N, for all legal W.
     The threshold N is not asserted uniform in different rate sequences.
  F. Direct part: All four optima converge uniformly to 1 when
     k_n-n -> +infinity, without assuming alpha < 1 here.
  G. Two exact-learning rates: The liminf/sInf achievable-rate
     definitions yield R_wc=R_av=1, for every 0<epsilon<1.
  H. Independent expanded-statement check: the included
     IndependentAcceptance.lean has its separately defined J formula,
     worst/average and exact/verification quantifiers, liminf rate, and
     theorem independently_checked : Expected, checked from Main.

REFINED PROBLEM: WHAT THIS CERTIFICATE DOES AND DOES NOT COVER
  The following are distinct paper results. They are NOT collectively
  asserted to have been mechanically proved by the main theorem's PASS.

  1. prop:frame-conditioned-coordinate-reduction
     Status: covered in Lean by bidirectional state/report/POVM transport
     and equality of relevant optimal values. See release theorem map
     and Quantum.referenceIdentificationOptimal_eq_physical plus
     the referenceExact/referenceVerification transport declarations.

  2. thm:refined-exact-converse
     Status: PARTIALLY formalized. The uniform J upper bound, vanishing
     identification success, and the frame-to-physical transport have
     proved interfaces. The theorem map explicitly does not certify
     the full named refined worst-case <= average = P_id chain as a
     complete single interface. Accordingly this paper theorem is NOT
     labeled wholly Lean-verified in this certificate.

  3. thm:refined-verification-threshold
     Status: NOT FORMALIZED as an independent named theorem according
     to the v1.0.0 theorem map. Its worst-case/average inequality,
     equality to the standardized verification optimum, and uniform
     limit must NOT be advertised as fully Lean-certified.

  4. thm:fixed-W-operational-comparison
     Status: FORMALIZED for the named finite exact-learning comparisons
     and original fixed-W verification worst-case <= average bound.
     This does NOT imply a formal proof of every refined verification
     theorem stated elsewhere in the paper.

  5. Other auxiliaries: the public theorem map individually marks
     covered, partially covered, and non-formalized results. No claim
     is made that all auxiliary statements, numerical results, or
     detailed paper proofs are mechanically certified.

INTERPRETATION OF THE TWO MANUSCRIPT AVAILABILITY STATEMENTS
  Introduction: the boldface sentence 'The main theorem, Theorem ...,
  has been formalized in Lean 4' refers specifically to the fixed-W
  theorem label and is accurate within the reported scope. The use
  of boldface is typographic and does not enlarge the formal claim.
  Code availability: identifies the public versioned source and
  verification materials. Neither sentence claims all refined results
  are formalized.

REPRODUCIBILITY / SCOPE
  The machine audit is preserved for the exact frozen commit in
  FORMAL certificate and mechanical/ archive. The public release
  theorem-map location is
  https://github.com/Imine20/Lean-formalization-for-stabilizer-state-identification/blob/v1.0.0/docs/theorem-map.md
  Historical TeX filenames in repository comments are not proof
  assumptions. The comparison target here is the actual source whose
  SHA-256 appears above, not a previously submitted manuscript.
  This certificate does not assert independently re-running Lean on
  the public tag or completely proving all mathematics in the paper.

OVERALL CONCLUSION
  Mechanical Lean theorem: PASS (archived independent evidence).
  Correspondence to THIS manuscript's original fixed-W main theorem:
    SUPPORTED; no material discrepancy found in direct comparison.
  Entire refined-problem theorem suite: NOT FULLY LEAN-FORMALIZED.
  Entire manuscript: NO WHOLE-PAPER LEAN CERTIFICATION CLAIMED.


==> anc/Stab-ID-v5-Formal-certificate.txt <==
FORMAL LEAN VERIFICATION CERTIFICATE — FIRST STABILIZER IDENTIFICATION PAPER
Manuscript-specific review date: 2026-10-26
  Submission manuscript: main-stabilizer-v5.tex (exact bytes bound below)

EXACT TARGET MANUSCRIPT
  Filename in this package: manuscript/main-stabilizer-v5.tex
  SHA-256: 9ab14fb0f39bfbf830560ad340001e58e977bec6d58cf9597623c8dcb3de89e9
  Length: 540074 bytes
  Main theorem LaTeX label: thm:fixed-W-no-discount
  Main theorem block SHA-256 (UTF-8): 8561cd5e79fbe679ef55a7adb679384e5add7688744b01eca3b3b96a2bf016c9

MECHANICALLY PROVED THEOREM
  Lean constant: StabilizerLearning.fixedW_noCopyRateDiscount
  Checked type: StabilizerLearning.FixedWNoCopyRateDiscount
  Frozen repository: Imine20/Lean_formalization_for_stabilizer_identification
  Frozen commit: ee45906fca1b15095d3d46a255fea53b0ec13b99
  Environment: Lean 4.24.0; Mathlib f897ebcf72cd16f89ab4577d0c826cd14afaafc7
  Mechanical status: PASS (independent execution archived, not rerun for this report)

ORIGINAL MACHINE-EVIDENCE STATUS
  source-build: exit code 0
  strict-check: exit code 0
  independent-acceptance: exit code 0
  Exact-target theorem and actual proof-body kernel checks: PASS
  Independently expanded expected-statement theorem: PASS
  Checked transitive logical axioms: propext, Classical.choice, Quot.sound
  No sorryAx or added mathematical axiom accepted in the checked main theorem.
  Complete original report: mechanical/REPORT.md
  Complete original evidence archive: mechanical/evidence.tar.gz
  Original report SHA-256: f217d72fef1182113eaee69e5d2610ba8a1bc28ee746db20c7fabf82fc9ff432
  Evidence archive SHA-256: b977aa1bab167682aedd56ab7c8c7951b22fd58e5246c5d28e44a6c1f07eb27d
  Evidence log-hash entries verified in the archive: 71 / 71

The original mechanical report explicitly did NOT independently assess
natural-language mathematical correspondence. Its mechanical PASS applies
only to the specified Lean source/commit and theorem. The separate
CORRESPONDENCE certificate evaluates the manuscript named above.

Public citation used by this manuscript:
https://github.com/Imine20/Lean-formalization-for-stabilizer-state-identification/releases/tag/v1.0.0
The tagged release publicly documents verification and its theorem map.
This package relies on the independent frozen-commit execution above;
it does not claim a new execution on the release tag or equality of
unexamined commits.

No changes were made to the manuscript, frozen Lean sources, original
machine report, or original machine-evidence archive.

